The Neglected Sibling: Isotropic Gaussian Posterior for VAE

Deep generative models have been widely used in several areas of NLP, and various techniques have been proposed to augment them or address their training challenges. In this paper, we propose a simple modification to Variational Autoencoders (VAEs) by using an Isotropic Gaussian Posterior (IGP) that allows for better utilisation of their latent representation space. This model avoids the sub-optimal behavior of VAEs related to inactive dimensions in the representation space. We provide both theoretical analysis, and empirical evidence on various datasets and tasks that show IGP leads to consistent improvement on several quantitative and qualitative grounds, from downstream task performance and sample efficiency to robustness. Additionally, we give insights about the representational properties encouraged by IGP and also show that its gain generalises to image domain as well.

==> figures/Accuracy R Script/accuracy_igp_R.R <==
library(ggplot2)
library(scales)
library(gridExtra)
library(grid)
library(grDevices)
library(cowplot)

d1 <- read.csv("accuracy_igp.csv", header=T, dec=".",sep = ",")

pdf('classification.pdf',width = 7, height = 3.5)
DBpedia = d1[1:7, ]
Yahoo = d1[8:14, ]


# Default bar plot
p1<- ggplot(DBpedia, aes(x=C, y=accuracy, fill=VAE)) + 
  geom_bar(stat="identity", color="black", position=position_dodge(0.4),width=0.3) + 
  scale_x_discrete(labels = c("C=5","C=15","C=50", "AE")) +
  scale_y_continuous(breaks = c(80, 85, 90, 95))+
  scale_y_continuous(limits=c(75,95),oob = rescale_none)+
  geom_errorbar(aes(ymin=accuracy-std, ymax=accuracy+std), width=.2, position=position_dodge(.4))+
  labs(x = "DBpedia", y = "Classification Accuracy")+theme(legend.position="none")+
  theme(text = element_text(size = 20))+
  scale_fill_brewer(palette="BuGn")


# Default bar plot
#p1<- ggplot(DBpedia, aes(x=C, y=accuracy, color=VAE)) + 
#  geom_errorbar(aes(ymin=accuracy-std, ymax=accuracy+std), width=.1, position=position_dodge(.1))+
#  geom_point(position=position_dodge(.1), size=4)+
#  scale_x_discrete(labels = c("C=15","C=50","C=100","C=15","C=50","C=100")) +
  #scale_y_continuous(limits=c(85,95),oob = rescale_none)+
  #scale_y_continuous(breaks = c(85, 85, 90, 95))+
#  labs(x = "DBpedia", y = "Classification Accuracy")+theme(legend.position="none")

#print(p1)

#p2<- ggplot(Yahoo, aes(x=C, y=accuracy, color=VAE)) + 
#  geom_errorbar(aes(ymin=accuracy-std, ymax=accuracy+std), width=.1, position=position_dodge(.1))+
#  geom_point(position=position_dodge(.1), size=4)+
#  scale_x_discrete(labels = c("C=15","C=50","C=100","C=15","C=50","C=100")) +
#  #scale_y_continuous(limits=c(25,45),oob = rescale_none)+
#  #scale_y_continuous(breaks = c(25, 30, 35, 40, 45))+
#  labs(x = "Yahoo", y = "")+theme(legend.position = c(0.8, 0.2))

#print(p2)

# Default bar plot
p2<- ggplot(Yahoo, aes(x=C, y=accuracy, fill=VAE)) + 
  geom_bar(stat="identity", color="black", position=position_dodge(0.4),width=0.3) + 
  scale_x_discrete(labels = c("C=5","C=15","C=50", "AE")) +
  scale_y_continuous(breaks = c(25, 30, 35, 40))+
  scale_y_continuous(limits=c(20,40),oob = rescale_none)+
  geom_errorbar(aes(ymin=accuracy-std, ymax=accuracy+std), width=.2, position=position_dodge(.4))+
  labs(x = "Yahoo Question", y = "")+theme(legend.position =c(0.2,0.8))+theme(text = element_text(size = 20))+
  scale_fill_brewer(palette="BuGn")


grid.arrange(p1, p2, ncol = 2)
dev.off()



==> figures/capacity/kl_plot.R <==
d1 <- read.csv("diag_capacity.csv", header=T, dec=".",sep = ",")
#d1 <- read.csv("isotropic_capacity.csv", header=T, dec=".",sep = ",")

#pdf('kl.pdf',width = 7, height = 3.5)
par(mar = c(3.5,3.8,0.1,2.6) + 0.1,xpd=TRUE)

kl1 <- subset(d1, select = c(kl1))
kl2 <- subset(d1, select = c(kl2))
kl3 <- subset(d1, select = c(kl3))
kl4 <- subset(d1, select = c(kl4))
kl5 <- subset(d1, select = c(kl5))
kl6 <- subset(d1, select = c(kl6))
kl7 <- subset(d1, select = c(kl7))
kl8 <- subset(d1, select = c(kl8))
c <- subset(d1, select = c(step))
rec <-subset(d1, select = c(rec))

x_axis_range <- c(1000, 2000, 3000, 5000, 8000, 11000, 15000, 20000)
x_axis_label <- c("1k","2k","3k","5k","8k","11k","15k","20k")
xaxis <-matrix(x_axis_range, nrow = 1, ncol = 8)

plot(as.matrix(c), as.matrix(kl1), type="l", col="firebrick1", ann=FALSE, 
     lty=6, las=2, lwd=2, xaxt = "n", yaxt="n",ylim = c(0, 10),cex=1) 

axis(1,at = x_axis_range, labels = x_axis_label,cex.axis=1.1)
par(new=TRUE,xpd=FALSE)
plot(as.matrix(c), as.matrix(kl1), type="l", col="firebrick1",
     ann=FALSE, lty=6, las=2, lwd=2, xaxt = "n", yaxt="n",
     ylim = c(0, 10),cex=1,panel.first={grid(20,20, lty =2, lwd=2, col = "grey90")})

y_axis_range <- c(0, 2.5, 5, 7.5, 10) 
y_axis_labels <- c(0, 2.5, 5, 7.5, 10)
axis(2,las=2,at = y_axis_range, labels = y_axis_labels,cex.axis=1.1)

mtext("Training Iteration", side=1, line=2.5,cex=1.3)
mtext("KL-Divergence", side=2, line=2.5,cex=1.3)
mtext("Reconstruction Loss", side=4, line=1.5,cex=1.3)


lines(as.matrix(c), as.matrix(kl2), type="l", col="deepskyblue", ann=FALSE, lwd=2,lty=5,cex=1)
lines(as.matrix(c),as.matrix(kl3), type="l", col="darkorchid", ann=FALSE, lty=3, lwd=2,cex=1)
lines(as.matrix(c),as.matrix(kl4), type="l", col="darkorange", ann=FALSE, lty=4, lwd=2,cex=1)

par(new=TRUE)
plot(as.matrix(c), as.matrix(rec), type="l", col="black", ann=FALSE, lty=7, las=2, lwd=2, xaxt = "n", yaxt="n",ylim = c(0, 32),cex=1)
y2_axis_range <- c(1,  4, 8, 32) #in hours
y2_axis_labels <- c(1, 4, 8, 32)
axis(4,las=2,at = y2_axis_range, labels = y2_axis_labels,cex.axis=1.1)

rect(2000, 22.5, 53000, 32, density = NULL, angle = 45,col = "white", border = NULL, lty = par("lty"), lwd = par("lwd"))
legend(bty='n', x=15000, y=26, c("Reconstruction Loss"), col=c("black"), lty=c(7), lwd=2,cex=0.8);
legend(bty='n', x=1500, y=29, c(expression(KL(q(z[4]~"|"~x),p(z)))), col=c("darkorange"),lty=c(4),lwd=2,cex=0.8);
legend(bty='n', x=1500, y=32, c(expression(KL(q(z[3]~"|"~x),p(z)))), col=c("darkorchid"),lty=c(3),lwd=2,cex=0.8);
legend(bty='n', x=27000, y=29, c(expression(KL(q(z[2]~"|"~x),p(z)))), col=c("deepskyblue"),lty=c(5),lwd=2,cex=0.8);
legend(bty='n', x=27000, y=32, c(expression(KL(q(z[1]~"|"~x),p(z)))), col=c("firebrick1"),lty=c(2),lwd=2,cex=0.8);



==> figures/priorposterior/prior_posterior.R <==
library(ggplot2)
library(scales)
library(gridExtra)
library(grid)
library(grDevices)
library(RColorBrewer)
par(mar = c(3.5,3.8,0.1,2.6) + 0.1,xpd=TRUE)
d1 <- read.csv("MoG.csv", header=T, dec=".",sep = ",")

CBT = d1[1:6, ]

custom_x <- c(0.5,0.7, 1,1.2, 1.5,1.7)
custom_x_dgp <- c(0.5,1,1.5)
custom_y_dgp <- c(75.33, 83.77, 83.07)
custom_df_dgp <-data.frame(x=custom_x_dgp,y=custom_y_dgp)
rescaled_y_dgp = (max(CBT['Rec'])-min(CBT['Rec']))+
  ((custom_y_dgp-min(custom_y_dgp))/(max(custom_y_dgp)-min(custom_y_dgp)))*(max(CBT['Rec'])-min(CBT['Rec'])) + min(CBT['Rec'])

custom_x_igp <- c(0.7,1.2,1.7)
custom_y_igp <- c(72.95, 85.26, 78.14)
custom_df_igp <-data.frame(x=custom_x_igp,y=custom_y_igp)
rescaled_y_igp = (max(CBT['Rec'])-min(CBT['Rec']))+
  ((custom_y_igp-min(custom_y_igp))/(max(custom_y_igp)-min(custom_y_igp)))*(max(CBT['Rec'])-min(CBT['Rec'])) + min(CBT['Rec'])

up <-62
down<-60
middle<-(up+down)/2
track<- max(CBT['Rec'])-min(CBT['Rec'])

p1<- ggplot() + 
  geom_bar(data=CBT, aes(x=custom_x, y=Rec, fill=posterior), stat="identity", color="black", position=position_dodge(0.4),width=0.15) + 
  geom_line(data=custom_df_dgp, aes(x = custom_x_dgp, y =rescaled_y_dgp),
            size = 1, color="palegreen3") + 
  geom_line(data=custom_df_igp, aes(x = custom_x_igp, y =rescaled_y_igp),
            size = 1, color="thistle4") + 
  scale_x_continuous(breaks = c(0.6,1.1,1.6), labels = c("IG","MoG","MoIG")) +
  scale_y_continuous(breaks=c(down,up), limits=c(down,up+1),oob = rescale_none,
                     sec.axis = sec_axis(~., name = "Perpelxity",
                     breaks = c(down+track,middle+1,up+0.8), labels=c("73","78","85"))) + 
  geom_point(data=custom_df_dgp,aes(x=custom_x_dgp,y=rescaled_y_dgp))+
  geom_point(data=custom_df_igp,aes(x=custom_x_igp,y=rescaled_y_igp))+
  geom_errorbar(data=CBT,aes(x=custom_x, y=Rec,ymin=Rec-Rec_std, ymax=Rec+Rec_std), width=.1, position=position_dodge(.2))+
  labs(x = "Prior", y = "Rec. Loss")+theme(legend.position="none")+
  theme(text = element_text(size = 15))+  theme_bw()+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(),axis.ticks.x = element_blank())+
  theme(legend.justification=c(0,1), legend.position=c(0,1), legend.title = element_text("Posterior"), legend.background = element_blank())+
  scale_fill_brewer(palette="Accent")
  

print(p1)

######################################################################################################
d1 <- read.csv("MoG.csv", header=T, dec=".",sep = ",")
CBT = d1[1:6, ]

custom_x <- c(0.5,0.7, 1,1.2, 1.5,1.7)
custom_x_dgp <- c(0.5,1,1.5)
custom_y_dgp <- c(4.3, 1, 1)
custom_df_dgp <-data.frame(x=custom_x_dgp,y=custom_y_dgp)
rescaled_y_dgp = c(0.5,8,8)+
  ((custom_y_dgp-min(custom_y_dgp))/(max(custom_y_dgp)-min(custom_y_dgp)))*(max(CBT['BLEU2'])-min(CBT['BLEU2'])) 
+ min(CBT['BLEU2'])

custom_x_igp <- c(0.7,1.2,1.7)
custom_y_igp <- c(32,20,32)
custom_df_igp <-data.frame(x=custom_x_igp,y=custom_y_igp)
rescaled_y_igp = (max(CBT['BLEU2'])-min(CBT['BLEU2']))+
  ((custom_y_igp-min(custom_y_igp))/(max(custom_y_igp)-min(custom_y_igp)))*(max(CBT['BLEU2'])-min(CBT['BLEU2'])) + min(CBT['BLEU2'])
rescaled_y_igp <- rescaled_y_igp + c(0,2,0)
up <-23
down<-5
middle<-(up+down)/2
track<- max(CBT['BLEU2'])-min(CBT['BLEU2'])

p2<- ggplot() + 
  geom_bar(data=CBT, aes(x=custom_x, y=BLEU2, fill=posterior), stat="identity", color="black", position=position_dodge(0.4),width=0.15) + 
  geom_line(data=custom_df_dgp, aes(x = custom_x_dgp, y =rescaled_y_dgp),
            size = 1, color="palegreen3") + 
  geom_line(data=custom_df_igp, aes(x = custom_x_igp, y =rescaled_y_igp),
            size = 1, color="thistle4") + 
  scale_x_continuous(breaks = c(0.6,1.1,1.6), labels = c("IG","MoG","MoIG")) +
  scale_y_continuous(breaks=c(down,10,16), limits=c(down,up+1),oob = rescale_none,
                     sec.axis = sec_axis(~., name = "Active Units",
                                         breaks = c(8,9,middle+3,up+1), labels=c("1","4","20","32"))) + 
  geom_point(data=custom_df_dgp,aes(x=custom_x_dgp,y=rescaled_y_dgp))+
  geom_point(data=custom_df_igp,aes(x=custom_x_igp,y=rescaled_y_igp))+
  geom_errorbar(data=CBT,aes(x=custom_x, y=BLEU2,ymin=BLEU2-BLEU2_std, ymax=BLEU2+BLEU2_std), width=.1, position=position_dodge(.2))+
  labs(x = "Prior", y = "BLEU-2")+theme(legend.position="none")+
  theme(text = element_text(size = 15))+  theme_bw()+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(),axis.ticks.x = element_blank())+
  theme(legend.position = "none")+
  scale_fill_brewer(palette="Accent")


print(p2)

#grid.arrange(p1, p2, ncol=2)



